Causal Strategic Linear Regression

In many predictive decision-making scenarios, such as credit scoring and academic testing, a decision-maker must construct a model that accounts for agents' propensity to "game" the decision rule by changing their features so as to receive better decisions. Whereas the strategic classification literature has previously assumed that agents' outcomes are not causally affected by their features (and thus that strategic agents' goal is deceiving the decision-maker), we join concurrent work in modeling agents' outcomes as a function of their changeable attributes. As our main contribution, we provide efficient algorithms for learning decision rules that optimize three distinct decision-maker objectives in a realizable linear setting: accurately predicting agents' post-gaming outcomes (prediction risk minimization), incentivizing agents to improve these outcomes (agent outcome maximization), and estimating the coefficients of the true underlying model (parameter estimation). Our algorithms circumvent a hardness result of Miller et al. (2020) by allowing the decision maker to test a sequence of decision rules and observe agents' responses, in effect performing causal interventions through the decision rules.

==> src/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "output_type": "execute_result",
     "data": {
      "text/plain": "<matplotlib.legend.Legend at 0x7f8c5053aed0>"
     },
     "metadata": {},
     "execution_count": 50
    },
    {
     "output_type": "display_data",
     "data": {
      "text/plain": "<Figure size 432x288 with 1 Axes>",
      "image/svg+xml": "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n<!-- Created with matplotlib (https://matplotlib.org/) -->\n<svg height=\"252.317344pt\" version=\"1.1\" viewBox=\"0 0 378.465625 252.317344\" width=\"378.465625pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n <defs>\n  <style type=\"text/css\">\n*{stroke-linecap:butt;stroke-linejoin:round;}\n  </style>\n </defs>\n <g id=\"figure_1\">\n  <g id=\"patch_1\">\n   <path d=\"M 0 252.317344 \nL 378.465625 252.317344 \nL 378.465625 0 \nL 0 0 \nz\n\" style=\"fill:none;\"/>\n  </g>\n  <g id=\"axes_1\">\n   <g id=\"patch_2\">\n    <path d=\"M 36.465625 228.439219 \nL 371.265625 228.439219 \nL 371.265625 10.999219 \nL 36.465625 10.999219 \nz\n\" style=\"fill:#ffffff;\"/>\n   </g>\n   <g id=\"matplotlib.axis_1\">\n    <g id=\"xtick_1\">\n     <g id=\"line2d_1\">\n      <defs>\n       <path d=\"M 0 0 \nL 0 3.5 \n\" id=\"m32c3b9e17b\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n      </defs>\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"51.683807\" xlink:href=\"#m32c3b9e17b\" y=\"228.439219\"/>\n      </g>\n     </g>\n     <g id=\"text_1\">\n      <!-- −1.00 -->\n      <defs>\n       <path d=\"M 10.59375 35.5 \nL 73.1875 35.5 \nL 73.1875 27.203125 \nL 10.59375 27.203125 \nz\n\" id=\"DejaVuSans-8722\"/>\n       <path d=\"M 12.40625 8.296875 \nL 28.515625 8.296875 \nL 28.515625 63.921875 \nL 10.984375 60.40625 \nL 10.984375 69.390625 \nL 28.421875 72.90625 \nL 38.28125 72.90625 \nL 38.28125 8.296875 \nL 54.390625 8.296875 \nL 54.390625 0 \nL 12.40625 0 \nz\n\" id=\"DejaVuSans-49\"/>\n       <path d=\"M 10.6875 12.40625 \nL 21 12.40625 \nL 21 0 \nL 10.6875 0 \nz\n\" id=\"DejaVuSans-46\"/>\n       <path d=\"M 31.78125 66.40625 \nQ 24.171875 66.40625 20.328125 58.90625 \nQ 16.5 51.421875 16.5 36.375 \nQ 16.5 21.390625 20.328125 13.890625 \nQ 24.171875 6.390625 31.78125 6.390625 \nQ 39.453125 6.390625 43.28125 13.890625 \nQ 47.125 21.390625 47.125 36.375 \nQ 47.125 51.421875 43.28125 58.90625 \nQ 39.453125 66.40625 31.78125 66.40625 \nz\nM 31.78125 74.21875 \nQ 44.046875 74.21875 50.515625 64.515625 \nQ 56.984375 54.828125 56.984375 36.375 \nQ 56.984375 17.96875 50.515625 8.265625 \nQ 44.046875 -1.421875 31.78125 -1.421875 \nQ 19.53125 -1.421875 13.0625 8.265625 \nQ 6.59375 17.96875 6.59375 36.375 \nQ 6.59375 54.828125 13.0625 64.515625 \nQ 19.53125 74.21875 31.78125 74.21875 \nz\n\" id=\"DejaVuSans-48\"/>\n      </defs>\n      <g transform=\"translate(36.361151 243.037656)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-8722\"/>\n       <use x=\"83.789062\" xlink:href=\"#DejaVuSans-49\"/>\n       <use x=\"147.412109\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"179.199219\" xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"242.822266\" xlink:href=\"#DejaVuSans-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_2\">\n     <g id=\"line2d_2\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"89.729261\" xlink:href=\"#m32c3b9e17b\" y=\"228.439219\"/>\n      </g>\n     </g>\n     <g id=\"text_2\">\n      <!-- −0.75 -->\n      <defs>\n       <path d=\"M 8.203125 72.90625 \nL 55.078125 72.90625 \nL 55.078125 68.703125 \nL 28.609375 0 \nL 18.3125 0 \nL 43.21875 64.59375 \nL 8.203125 64.59375 \nz\n\" id=\"DejaVuSans-55\"/>\n       <path d=\"M 10.796875 72.90625 \nL 49.515625 72.90625 \nL 49.515625 64.59375 \nL 19.828125 64.59375 \nL 19.828125 46.734375 \nQ 21.96875 47.46875 24.109375 47.828125 \nQ 26.265625 48.1875 28.421875 48.1875 \nQ 40.625 48.1875 47.75 41.5 \nQ 54.890625 34.8125 54.890625 23.390625 \nQ 54.890625 11.625 47.5625 5.09375 \nQ 40.234375 -1.421875 26.90625 -1.421875 \nQ 22.3125 -1.421875 17.546875 -0.640625 \nQ 12.796875 0.140625 7.71875 1.703125 \nL 7.71875 11.625 \nQ 12.109375 9.234375 16.796875 8.0625 \nQ 21.484375 6.890625 26.703125 6.890625 \nQ 35.15625 6.890625 40.078125 11.328125 \nQ 45.015625 15.765625 45.015625 23.390625 \nQ 45.015625 31 40.078125 35.4375 \nQ 35.15625 39.890625 26.703125 39.890625 \nQ 22.75 39.890625 18.8125 39.015625 \nQ 14.890625 38.140625 10.796875 36.28125 \nz\n\" id=\"DejaVuSans-53\"/>\n      </defs>\n      <g transform=\"translate(74.406605 243.037656)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-8722\"/>\n       <use x=\"83.789062\" xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"147.412109\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"179.199219\" xlink:href=\"#DejaVuSans-55\"/>\n       <use x=\"242.822266\" xlink:href=\"#DejaVuSans-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_3\">\n     <g id=\"line2d_3\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"127.774716\" xlink:href=\"#m32c3b9e17b\" y=\"228.439219\"/>\n      </g>\n     </g>\n     <g id=\"text_3\">\n      <!-- −0.50 -->\n      <g transform=\"translate(112.45206 243.037656)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-8722\"/>\n       <use x=\"83.789062\" xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"147.412109\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"179.199219\" xlink:href=\"#DejaVuSans-53\"/>\n       <use x=\"242.822266\" xlink:href=\"#DejaVuSans-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_4\">\n     <g id=\"line2d_4\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"165.82017\" xlink:href=\"#m32c3b9e17b\" y=\"228.439219\"/>\n      </g>\n     </g>\n     <g id=\"text_4\">\n      <!-- −0.25 -->\n      <defs>\n       <path d=\"M 19.1875 8.296875 \nL 53.609375 8.296875 \nL 53.609375 0 \nL 7.328125 0 \nL 7.328125 8.296875 \nQ 12.9375 14.109375 22.625 23.890625 \nQ 32.328125 33.6875 34.8125 36.53125 \nQ 39.546875 41.84375 41.421875 45.53125 \nQ 43.3125 49.21875 43.3125 52.78125 \nQ 43.3125 58.59375 39.234375 62.25 \nQ 35.15625 65.921875 28.609375 65.921875 \nQ 23.96875 65.921875 18.8125 64.3125 \nQ 13.671875 62.703125 7.8125 59.421875 \nL 7.8125 69.390625 \nQ 13.765625 71.78125 18.9375 73 \nQ 24.125 74.21875 28.421875 74.21875 \nQ 39.75 74.21875 46.484375 68.546875 \nQ 53.21875 62.890625 53.21875 53.421875 \nQ 53.21875 48.921875 51.53125 44.890625 \nQ 49.859375 40.875 45.40625 35.40625 \nQ 44.1875 33.984375 37.640625 27.21875 \nQ 31.109375 20.453125 19.1875 8.296875 \nz\n\" id=\"DejaVuSans-50\"/>\n      </defs>\n      <g transform=\"translate(150.497514 243.037656)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-8722\"/>\n       <use x=\"83.789062\" xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"147.412109\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"179.199219\" xlink:href=\"#DejaVuSans-50\"/>\n       <use x=\"242.822266\" xlink:href=\"#DejaVuSans-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_5\">\n     <g id=\"line2d_5\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"203.865625\" xlink:href=\"#m32c3b9e17b\" y=\"228.439219\"/>\n      </g>\n     </g>\n     <g id=\"text_5\">\n      <!-- 0.00 -->\n      <g transform=\"translate(192.732813 243.037656)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_6\">\n     <g id=\"line2d_6\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"241.91108\" xlink:href=\"#m32c3b9e17b\" y=\"228.439219\"/>\n      </g>\n     </g>\n     <g id=\"text_6\">\n      <!-- 0.25 -->\n      <g transform=\"translate(230.778267 243.037656)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-50\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_7\">\n     <g id=\"line2d_7\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"279.956534\" xlink:href=\"#m32c3b9e17b\" y=\"228.439219\"/>\n      </g>\n     </g>\n     <g id=\"text_7\">\n      <!-- 0.50 -->\n      <g transform=\"translate(268.823722 243.037656)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-53\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_8\">\n     <g id=\"line2d_8\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"318.001989\" xlink:href=\"#m32c3b9e17b\" y=\"228.439219\"/>\n      </g>\n     </g>\n     <g id=\"text_8\">\n      <!-- 0.75 -->\n      <g transform=\"translate(306.869176 243.037656)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-55\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_9\">\n     <g id=\"line2d_9\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"356.047443\" xlink:href=\"#m32c3b9e17b\" y=\"228.439219\"/>\n      </g>\n     </g>\n     <g id=\"text_9\">\n      <!-- 1.00 -->\n      <g transform=\"translate(344.914631 243.037656)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-49\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-48\"/>\n      </g>\n     </g>\n    </g>\n   </g>\n   <g id=\"matplotlib.axis_2\">\n    <g id=\"ytick_1\">\n     <g id=\"line2d_10\">\n      <defs>\n       <path d=\"M 0 0 \nL -3.5 0 \n\" id=\"m2eb2b250b9\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n      </defs>\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"36.465625\" xlink:href=\"#m2eb2b250b9\" y=\"228.439219\"/>\n      </g>\n     </g>\n     <g id=\"text_10\">\n      <!-- 0.00 -->\n      <g transform=\"translate(7.2 232.238437)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_2\">\n     <g id=\"line2d_11\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"36.465625\" xlink:href=\"#m2eb2b250b9\" y=\"201.259219\"/>\n      </g>\n     </g>\n     <g id=\"text_11\">\n      <!-- 0.05 -->\n      <g transform=\"translate(7.2 205.058437)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_3\">\n     <g id=\"line2d_12\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"36.465625\" xlink:href=\"#m2eb2b250b9\" y=\"174.079219\"/>\n      </g>\n     </g>\n     <g id=\"text_12\">\n      <!-- 0.10 -->\n      <g transform=\"translate(7.2 177.878437)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-49\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_4\">\n     <g id=\"line2d_13\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"36.465625\" xlink:href=\"#m2eb2b250b9\" y=\"146.899219\"/>\n      </g>\n     </g>\n     <g id=\"text_13\">\n      <!-- 0.15 -->\n      <g transform=\"translate(7.2 150.698437)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-49\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_5\">\n     <g id=\"line2d_14\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"36.465625\" xlink:href=\"#m2eb2b250b9\" y=\"119.719219\"/>\n      </g>\n     </g>\n     <g id=\"text_14\">\n      <!-- 0.20 -->\n      <g transform=\"translate(7.2 123.518437)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-50\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_6\">\n     <g id=\"line2d_15\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"36.465625\" xlink:href=\"#m2eb2b250b9\" y=\"92.539219\"/>\n      </g>\n     </g>\n     <g id=\"text_15\">\n      <!-- 0.25 -->\n      <g transform=\"translate(7.2 96.338437)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-50\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_7\">\n     <g id=\"line2d_16\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"36.465625\" xlink:href=\"#m2eb2b250b9\" y=\"65.359219\"/>\n      </g>\n     </g>\n     <g id=\"text_16\">\n      <!-- 0.30 -->\n      <defs>\n       <path d=\"M 40.578125 39.3125 \nQ 47.65625 37.796875 51.625 33 \nQ 55.609375 28.21875 55.609375 21.1875 \nQ 55.609375 10.40625 48.1875 4.484375 \nQ 40.765625 -1.421875 27.09375 -1.421875 \nQ 22.515625 -1.421875 17.65625 -0.515625 \nQ 12.796875 0.390625 7.625 2.203125 \nL 7.625 11.71875 \nQ 11.71875 9.328125 16.59375 8.109375 \nQ 21.484375 6.890625 26.8125 6.890625 \nQ 36.078125 6.890625 40.9375 10.546875 \nQ 45.796875 14.203125 45.796875 21.1875 \nQ 45.796875 27.640625 41.28125 31.265625 \nQ 36.765625 34.90625 28.71875 34.90625 \nL 20.21875 34.90625 \nL 20.21875 43.015625 \nL 29.109375 43.015625 \nQ 36.375 43.015625 40.234375 45.921875 \nQ 44.09375 48.828125 44.09375 54.296875 \nQ 44.09375 59.90625 40.109375 62.90625 \nQ 36.140625 65.921875 28.71875 65.921875 \nQ 24.65625 65.921875 20.015625 65.03125 \nQ 15.375 64.15625 9.8125 62.3125 \nL 9.8125 71.09375 \nQ 15.4375 72.65625 20.34375 73.4375 \nQ 25.25 74.21875 29.59375 74.21875 \nQ 40.828125 74.21875 47.359375 69.109375 \nQ 53.90625 64.015625 53.90625 55.328125 \nQ 53.90625 49.265625 50.4375 45.09375 \nQ 46.96875 40.921875 40.578125 39.3125 \nz\n\" id=\"DejaVuSans-51\"/>\n      </defs>\n      <g transform=\"translate(7.2 69.158437)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-51\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_8\">\n     <g id=\"line2d_17\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"36.465625\" xlink:href=\"#m2eb2b250b9\" y=\"38.179219\"/>\n      </g>\n     </g>\n     <g id=\"text_17\">\n      <!-- 0.35 -->\n      <g transform=\"translate(7.2 41.978437)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-51\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_9\">\n     <g id=\"line2d_18\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"36.465625\" xlink:href=\"#m2eb2b250b9\" y=\"10.999219\"/>\n      </g>\n     </g>\n     <g id=\"text_18\">\n      <!-- 0.40 -->\n      <defs>\n       <path d=\"M 37.796875 64.3125 \nL 12.890625 25.390625 \nL 37.796875 25.390625 \nz\nM 35.203125 72.90625 \nL 47.609375 72.90625 \nL 47.609375 25.390625 \nL 58.015625 25.390625 \nL 58.015625 17.1875 \nL 47.609375 17.1875 \nL 47.609375 0 \nL 37.796875 0 \nL 37.796875 17.1875 \nL 4.890625 17.1875 \nL 4.890625 26.703125 \nz\n\" id=\"DejaVuSans-52\"/>\n      </defs>\n      <g transform=\"translate(7.2 14.798437)scale(0.1 -0.1)\">\n       <use xlink:href=\"#DejaVuSans-48\"/>\n       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-46\"/>\n       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-52\"/>\n       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-48\"/>\n      </g>\n     </g>\n    </g>\n   </g>\n   <g id=\"line2d_19\">\n    <path clip-path=\"url(#p6400c0f8ef)\" d=\"M 238.093209 -1 \nL 241.492161 25.511429 \nL 244.843512 50.057722 \nL 248.194863 73.022239 \nL 251.546215 94.40498 \nL 254.592898 112.471219 \nL 257.639581 129.230205 \nL 260.686264 144.681938 \nL 263.428279 157.470796 \nL 266.170293 169.200779 \nL 268.60764 178.738498 \nL 271.044986 187.439575 \nL 273.482333 195.30401 \nL 275.615011 201.499083 \nL 277.747689 207.053602 \nL 279.880367 211.967567 \nL 281.708377 215.669708 \nL 283.536387 218.901238 \nL 285.364396 221.662157 \nL 286.887738 223.603428 \nL 288.41108 225.217885 \nL 289.934421 226.50553 \nL 291.457763 227.466361 \nL 292.676436 227.99972 \nL 293.895109 228.323919 \nL 295.113782 228.438957 \nL 296.332455 228.344835 \nL 297.551129 228.041552 \nL 298.769802 227.529109 \nL 299.988475 226.807505 \nL 301.511817 225.611369 \nL 303.035158 224.088419 \nL 304.5585 222.238655 \nL 306.081841 220.062079 \nL 307.909851 217.018793 \nL 309.737861 213.504897 \nL 311.565871 209.520389 \nL 313.698549 204.276996 \nL 315.831227 198.39305 \nL 317.963905 191.868549 \nL 320.401252 183.627625 \nL 322.838598 174.550059 \nL 325.275944 164.63585 \nL 328.017959 152.482317 \nL 330.759974 139.269909 \nL 333.501989 124.998626 \nL 336.548672 107.899754 \nL 339.595355 89.493629 \nL 342.642038 69.780251 \nL 345.993389 46.585658 \nL 349.34474 21.809288 \nL 352.256129 -1 \nL 352.256129 -1 \n\" style=\"fill:none;stroke:#1f77b4;stroke-linecap:square;stroke-width:1.5;\"/>\n   </g>\n   <g id=\"line2d_20\">\n    <path clip-path=\"url(#p6400c0f8ef)\" d=\"M 51.683807 32.743219 \nL 54.425822 55.345216 \nL 57.167836 76.187343 \nL 59.909851 95.343852 \nL 62.651866 112.887622 \nL 65.393881 128.890154 \nL 67.831227 141.877472 \nL 70.268573 153.750792 \nL 72.70592 164.557595 \nL 75.143266 174.344506 \nL 77.580613 183.157291 \nL 79.713291 190.104713 \nL 81.845969 196.370259 \nL 83.978647 201.982971 \nL 86.111325 206.971387 \nL 88.244003 211.363543 \nL 90.072013 214.674557 \nL 91.900023 217.584783 \nL 93.728033 220.110992 \nL 95.556043 222.269685 \nL 97.384053 224.077091 \nL 99.212062 225.549168 \nL 101.040072 226.7016 \nL 102.868082 227.549803 \nL 104.696092 228.108919 \nL 106.524102 228.393818 \nL 108.352111 228.4191 \nL 110.180121 228.199093 \nL 112.008131 227.747853 \nL 113.836141 227.079165 \nL 115.968819 226.042209 \nL 118.101497 224.748654 \nL 120.538844 222.982359 \nL 122.97619 220.937433 \nL 125.718205 218.339813 \nL 128.764888 215.131327 \nL 132.116239 211.270973 \nL 136.076927 206.350667 \nL 140.95162 199.910042 \nL 148.568328 189.405288 \nL 157.708377 176.868769 \nL 162.887738 170.136836 \nL 167.153094 164.930941 \nL 171.113782 160.439616 \nL 174.769802 156.633495 \nL 178.121153 153.463496 \nL 181.167836 150.868322 \nL 184.214519 148.563413 \nL 186.956534 146.749254 \nL 189.698549 145.191203 \nL 192.440564 143.89705 \nL 194.87791 142.973455 \nL 197.315256 142.267057 \nL 199.752603 141.780591 \nL 202.189949 141.515937 \nL 204.627296 141.474112 \nL 207.064642 141.655279 \nL 209.501989 142.058739 \nL 211.939335 142.682937 \nL 214.376682 143.525458 \nL 216.814028 144.58303 \nL 219.556043 146.024674 \nL 222.298057 147.726057 \nL 225.040072 149.678625 \nL 228.086755 152.130618 \nL 231.133438 154.864807 \nL 234.48479 158.177153 \nL 238.140809 162.124342 \nL 242.101497 166.749703 \nL 246.366854 172.075517 \nL 251.546215 178.914961 \nL 258.858254 188.981447 \nL 268.60764 202.364474 \nL 273.482333 208.66362 \nL 277.443021 213.415759 \nL 280.794372 217.094341 \nL 283.841055 220.10468 \nL 286.58307 222.496105 \nL 289.020416 224.334815 \nL 291.153094 225.6979 \nL 293.285772 226.81029 \nL 295.418451 227.651138 \nL 297.24646 228.139569 \nL 299.07447 228.399083 \nL 300.90248 228.41567 \nL 302.73049 228.175047 \nL 304.253831 227.767556 \nL 305.777173 227.162777 \nL 307.300514 226.352015 \nL 308.823856 225.326439 \nL 310.651866 223.799571 \nL 312.479876 221.934733 \nL 314.307885 219.715921 \nL 316.135895 217.126863 \nL 317.963905 214.151011 \nL 319.791915 210.771549 \nL 321.619925 206.971387 \nL 323.752603 201.982971 \nL 325.885281 196.370259 \nL 328.017959 190.104713 \nL 330.150637 183.157291 \nL 332.283315 175.498448 \nL 334.720662 165.835788 \nL 337.158008 155.159003 \nL 339.595355 143.421577 \nL 342.032701 130.576135 \nL 344.470048 116.574443 \nL 346.907394 101.367409 \nL 349.649409 82.75651 \nL 352.391424 62.484438 \nL 355.133438 40.477399 \nL 356.047443 32.743219 \nL 356.047443 32.743219 \n\" style=\"fill:none;stroke:#ff7f0e;stroke-linecap:square;stroke-width:1.5;\"/>\n   </g>\n   <g id=\"patch_3\">\n    <path d=\"M 36.465625 228.439219 \nL 36.465625 10.999219 \n\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n   </g>\n   <g id=\"patch_4\">\n    <path d=\"M 371.265625 228.439219 \nL 371.265625 10.999219 \n\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n   </g>\n   <g id=\"patch_5\">\n    <path d=\"M 36.465625 228.439219 \nL 371.265625 228.439219 \n\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n   </g>\n   <g id=\"patch_6\">\n    <path d=\"M 36.465625 10.999219 \nL 371.265625 10.999219 \n\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n   </g>\n   <g id=\"legend_1\">\n    <g id=\"patch_7\">\n     <path d=\"M 181.725 223.439219 \nL 226.00625 223.439219 \nQ 228.00625 223.439219 228.00625 221.439219 \nL 228.00625 193.082969 \nQ 228.00625 191.082969 226.00625 191.082969 \nL 181.725 191.082969 \nQ 179.725 191.082969 179.725 193.082969 \nL 179.725 221.439219 \nQ 179.725 223.439219 181.725 223.439219 \nz\n\" style=\"fill:#ffffff;opacity:0.8;stroke:#cccccc;stroke-linejoin:miter;\"/>\n    </g>\n    <g id=\"line2d_21\">\n     <path d=\"M 183.725 199.181406 \nL 203.725 199.181406 \n\" style=\"fill:none;stroke:#1f77b4;stroke-linecap:square;stroke-width:1.5;\"/>\n    </g>\n    <g id=\"line2d_22\"/>\n    <g id=\"text_19\">\n     <!-- y1 -->\n     <defs>\n      <path d=\"M 32.171875 -5.078125 \nQ 28.375 -14.84375 24.75 -17.8125 \nQ 21.140625 -20.796875 15.09375 -20.796875 \nL 7.90625 -20.796875 \nL 7.90625 -13.28125 \nL 13.1875 -13.28125 \nQ 16.890625 -13.28125 18.9375 -11.515625 \nQ 21 -9.765625 23.484375 -3.21875 \nL 25.09375 0.875 \nL 2.984375 54.6875 \nL 12.5 54.6875 \nL 29.59375 11.921875 \nL 46.6875 54.6875 \nL 56.203125 54.6875 \nz\n\" id=\"DejaVuSans-121\"/>\n     </defs>\n     <g transform=\"translate(211.725 202.681406)scale(0.1 -0.1)\">\n      <use xlink:href=\"#DejaVuSans-121\"/>\n      <use x=\"59.179688\" xlink:href=\"#DejaVuSans-49\"/>\n     </g>\n    </g>\n    <g id=\"line2d_23\">\n     <path d=\"M 183.725 213.859531 \nL 203.725 213.859531 \n\" style=\"fill:none;stroke:#ff7f0e;stroke-linecap:square;stroke-width:1.5;\"/>\n    </g>\n    <g id=\"line2d_24\"/>\n    <g id=\"text_20\">\n     <!-- y2 -->\n     <g transform=\"translate(211.725 217.359531)scale(0.1 -0.1)\">\n      <use xlink:href=\"#DejaVuSans-121\"/>\n      <use x=\"59.179688\" xlink:href=\"#DejaVuSans-50\"/>\n     </g>\n    </g>\n   </g>\n  </g>\n </g>\n <defs>\n  <clipPath id=\"p6400c0f8ef\">\n   <rect height=\"217.44\" width=\"334.8\" x=\"36.465625\" y=\"10.999219\"/>\n  </clipPath>\n </defs>\n</svg>\n",
      "image/png": "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\n"
     },
     "metadata": {
      "needs_background": "light"
     }
    }
   ],
   "source": [
    "x = np.linspace(-1, 1, 1000)\n",
    "y1 = 3*(x-0.6)**2\n",
    "y2 = (x**2 - .4)**2\n",
    "plt.plot(x, y1, label=\"y1\")\n",
    "plt.plot(x, y2, label=\"y2\")\n",
    "# plt.plot(x, y1 + y2, label=\"combined\")\n",
    "plt.ylim((0, .4))\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7-final"
  },
  "orig_nbformat": 2,
  "kernelspec": {
   "name": "python37764bitchillcondac6c5d670d13549798d3444777026d337",
   "display_name": "Python 3.7.7 64-bit ('chill': conda)"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}
